Through thick or thin: Multiple components of the magneto-ionic medium towards the nearby ${\rm H\,{\small II}}$ region Sharpless 2-27 revealed by Faraday tomography

Sharpless 2-27 (Sh2-27) is a nearby ${\rm H\,{\small II}}$ region excited by $\zeta$Oph. We present observations of polarized radio emission from 300 to 480$\,$MHz towards Sh2-27, made with the Parkes 64$\,$m Radio Telescope as part of the Global Magneto-Ionic Medium Survey. These observations have an angular resolution of $1.35^{\circ}$, and the data are uniquely sensitive to magneto-ionic structure on large angular scales. We demonstrate that background polarized emission towards Sh2-27 is totally depolarized in our observations, allowing us to investigate the foreground. We analyse the results of Faraday tomography, mapping the magnetised interstellar medium along the 165$\,$pc path to Sh2-27. The Faraday dispersion function in this direction has peaks at three Faraday depths. We consider both Faraday thick and thin models for this observation, finding that the thin model is preferred. We further model this as Faraday rotation of diffuse synchrotron emission in the Local Bubble and in two foreground neutral clouds. The Local Bubble extends for 80$\,$pc in this direction, and we find a Faraday depth of $-0.8 \pm 0.4\,$rad$\,$m$^{-2}$. This indicates a field directed away from the Sun with a strength of $-2.5\pm1.2\,\mu$G. The near and far neutral clouds are each about 30$\,$pc thick, and we find Faraday depths of $-6.6\pm0.6\,$rad$\,$m$^{-2}$ and $+13.7\pm0.8\,$rad$\,$m$^{-2}$, respectively. We estimate that the line-of-sight magnetic strengths in the near and far cloud are $B_{\parallel, \text{near}} \approx -15\,\mu\text{G}$ and $B_{\parallel, \text{far}} \approx +30\,\mu\text{G}$. Our results demonstrate that Faraday tomography can be used to investigate the magneto-ionic properties of foreground features in front of nearby ${\rm H\,{\small II}}$ regions.

==> figures/crop.sh <==
#!/usr/bin/env bash

# Get figures
echo "Cropping images"
for f in ./*.pdf
do
    pdfcrop $f ${f/'.pdf'/'_crop.pdf'} &
done

